Superconformal Blocks for Mixed 1/2-BPS Correlators with $SU(2)$ R-symmetry

For SCFTs with an $SU(2)$ R-symmetry, we determine the superconformal blocks that contribute to the four-point correlation function of a priori distinct half-BPS superconformal primaries as an expansion in terms of the relevant bosonic conformal blocks. This is achieved by using the superconformal Casimir equation and the superconformal Ward identity to fix the coefficients of the bosonic blocks uniquely in a dimension-independent way. In addition we find that many of the resulting coefficients are related through a web of linear transformations of the conformal data.

==> anc/superconformalBlocks.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Superconformal Blocks for Mixed 1/2-BPS Correlators with SU (2) R-symmetry*)


(*

This script gives the definitions of the coefficients
of the superconformal blocks for all short and long multiplets.
the strategy to derive them has been given in the main text. 

The coefficients are given as function f[type, \[CapitalDelta], l, JR], where

----------------------------------------------------------------
type: The type of the supermultiplets, i.e. short, "B", "D",
      or long "L". As discussed in the text, A- and C-type
      multiplets are forbidden.
\[CapitalDelta]:    Conformal dimension of the superconformal primary.
l:    symmetric representation of the Poincar\[EAcute] group of the
      superconformal primary.
JR:   R-charge of the superconformal primary, given as the 
      spin-JR representation of SU(2).
----------------------------------------------------------------
Internal parameters are:
J12:  Difference between R-charges of the two first external
      superconformal primaries (J12 = J1- J2).
J34:  Difference between R-charges of the two last external
      superconformal primaries (J34 = J3- J4).
----------------------------------------------------------------
*)


(* Shorthand used in the main text to express some of the multiplets in a shorter form. *)
Am = JR+1-J12;
Ap = JR+1+J12;
Bm = JR+1-J34;
Bp = JR+1+J34;


(* ::Subsection:: *)
(*D-Type Multiplets*)


f["D",2\[Epsilon] JR+1,1,JR-1] = ((J12+JR) (J34+JR) \[Epsilon])/(JR (1+2 JR \[Epsilon]));
f["D",2\[Epsilon] JR+2,0,JR-2] =((-1+J12+JR) (J12+JR) (-1+J34+JR) (J34+JR) \[Epsilon]^2)/(2 (-1+JR) (-1+2 JR) (1+2 JR \[Epsilon]) (1-\[Epsilon]+2 JR \[Epsilon]));


(* ::Subsection:: *)
(*B - Type Multiplets*)


(* \[CapitalDelta]+1 *)
f["B", 2\[Epsilon] JR+l+2\[Epsilon]+1, l-1, JR-1] =  (\[Epsilon] l (J12+JR) (J34+JR) )/(2 JR (l+\[Epsilon]) (2 JR \[Epsilon]+1));
f["B", 2\[Epsilon] JR+2\[Epsilon]+l+1, l+1, JR-1] = ((J12+JR) (J34+JR) (l+2 \[Epsilon]) (l+2 (JR+1) \[Epsilon]))/(2 JR (2 JR+1) (l+\[Epsilon]) (l+2 JR \[Epsilon]+\[Epsilon]+1));
f["B", 2\[Epsilon] JR+l+2\[Epsilon]+1, l+1, JR+1] = ((-J12+JR+1) (-J34+JR+1) (l+2 \[Epsilon]))/(2 (JR+1) (2 JR+1) (l+1));
f["B", 2\[Epsilon] JR+2\[Epsilon]+l+1, l+1, JR] =  -((J12 J34 (l+2 \[Epsilon]) (l+2 (JR+1) \[Epsilon]))/(2 JR (JR+1) (l+JR \[Epsilon]+\[Epsilon]) (l+JR \[Epsilon]+\[Epsilon]+1)));
(* \[CapitalDelta]+2 *)
f["B", 2\[Epsilon] JR+2\[Epsilon]+l+2, l, JR-2]=((J12+JR-1) (J12+JR) (J34+JR-1) (J34+JR) \[Epsilon] (l+2 (JR+1) \[Epsilon]))/(4 (JR-1) JR (2 JR-1) (2 JR \[Epsilon]+1) (l+2 JR \[Epsilon]+\[Epsilon]+1));
f["B", 2\[Epsilon] JR+2\[Epsilon]+l+2, l, JR-1]=-((J12 J34 (J12+JR) (J34+JR) \[Epsilon] (l+2 \[Epsilon]) (l+2 JR \[Epsilon]+1) (l+2 (JR+1) \[Epsilon]))/(4 (JR-1) JR^2 (l+JR \[Epsilon]+\[Epsilon]) (l+JR \[Epsilon]+\[Epsilon]+1) (2 JR \[Epsilon]+1) (l+2 JR \[Epsilon]+\[Epsilon]+1)));
f["B", 2\[Epsilon] JR+2\[Epsilon]+l+2, l, JR] = ((JR^2-J12^2) (JR^2-J34^2) \[Epsilon] (l+2 \[Epsilon]) (l+2 JR \[Epsilon]+1) (l+2 (JR+1) \[Epsilon]))/(4 JR^2 (2 JR-1) (l+\[Epsilon]+1) (2 JR \[Epsilon]+1) (l+2 JR \[Epsilon]+\[Epsilon]) (l+2 JR \[Epsilon]+\[Epsilon]+1));
f["B", 2\[Epsilon] JR+2\[Epsilon]+l+2, l+2, JR]=((l+2 \[Epsilon]) (l+2 \[Epsilon]+1) (l+2 (JR+1) \[Epsilon]) (4 (l+JR \[Epsilon]+\[Epsilon]+1)^2-4 J12^2 \[Epsilon]^2) (4 (l+JR \[Epsilon]+\[Epsilon]+1)^2-4 J34^2 \[Epsilon]^2))/(64 (l+1) (l+\[Epsilon]+1) (l+JR \[Epsilon]+\[Epsilon]+1)^2 (l+2 JR \[Epsilon]+\[Epsilon]+1) (2 l+2 (JR+1) \[Epsilon]+1) (2 l+2 (JR+1) \[Epsilon]+3));
(* \[CapitalDelta]+3 *)
f["B", 2\[Epsilon] JR+2\[Epsilon]+l+3, l+1, JR-1]=((J12+JR) (J34+JR) \[Epsilon] (l+2 \[Epsilon]) (l+2 JR \[Epsilon]+2) (l+2 (JR+1) \[Epsilon]) (l+2 (JR+1) \[Epsilon]+1) (4 (l+JR \[Epsilon]+\[Epsilon]+1)^2-4 J12^2 \[Epsilon]^2) (4 (l+JR \[Epsilon]+\[Epsilon]+1)^2-4 J34^2 \[Epsilon]^2))/(128 JR (l+1) (l+JR \[Epsilon]+\[Epsilon]+1)^2 (2 JR \[Epsilon]+1) (l+2 JR \[Epsilon]+\[Epsilon]+1)^2 (l+2 JR \[Epsilon]+\[Epsilon]+2) (2 l+2 (JR+1) \[Epsilon]+1) (2 l+2 (JR+1) \[Epsilon]+3));


(* ::Subsection:: *)
(*Long Multiplets*)


(* \[CapitalDelta]+1 *)
f["L", \[CapitalDelta]+1, l-1, JR-1] = ((J12+JR) (J34+JR) l (\[CapitalDelta]-l+2\[Epsilon] JR))/(2 JR (2JR+1) (l+\[Epsilon]) (\[CapitalDelta]-l+2+2\[Epsilon] (JR-1)));
f["L", \[CapitalDelta]+1, l+1, JR-1] = ((J12+JR) (J34+JR) (l+2 \[Epsilon]) (\[CapitalDelta]+l+2\[Epsilon] (1+JR)))/(2 JR (1+2 JR) (l+\[Epsilon]) (\[CapitalDelta]+l+2+2\[Epsilon] JR));

f["L", \[CapitalDelta]+1, l-1, JR] =  -((J12 J34 l (\[CapitalDelta]-l+2\[Epsilon] JR) (\[CapitalDelta]-l-2\[Epsilon](1+JR)))/(2 JR (1+JR) (l+\[Epsilon]) (\[CapitalDelta]-l+2-2 \[Epsilon]) (\[CapitalDelta]-l-2 \[Epsilon])));
f["L", \[CapitalDelta]+1, l+1, JR] = -((J12 J34 (l+2 \[Epsilon]) (\[CapitalDelta]+l-2\[Epsilon] JR) (\[CapitalDelta]+l+2\[Epsilon] (1+JR)))/(2 JR (1+JR) (\[CapitalDelta]+l) (\[CapitalDelta]+l+2) (l+\[Epsilon])));

f["L", \[CapitalDelta]+1, l-1, JR+1] = ((Am Bm l (\[CapitalDelta]-l-2 \[Epsilon](1+JR) ))/(2 (1+JR) (1+2 JR) (l+\[Epsilon]) (\[CapitalDelta]-l+2-2\[Epsilon](JR+2))));
f["L", \[CapitalDelta]+1, l+1, JR+1] = ((Am Bm (l+2 \[Epsilon]) (\[CapitalDelta]+l-2\[Epsilon] JR))/(2 (JR+1) (2 JR+1) (l+\[Epsilon]) (\[CapitalDelta]+l+2-2\[Epsilon]-2\[Epsilon] JR)));

(* \[CapitalDelta]+2 *)

f["L", \[CapitalDelta]+2, l, JR-2] = ((J12+JR-1) (J12+JR) (J34+JR-1) (J34+JR) (\[CapitalDelta]+2\[Epsilon] JR -l) (\[CapitalDelta]+l+2\[Epsilon] (JR+1) ))/(4 (JR-1) JR (2 JR-1) (2 JR+1) (\[CapitalDelta]+l+2+2\[Epsilon] JR) (\[CapitalDelta]-l+2+2\[Epsilon] (JR-1)));
f["L", \[CapitalDelta]+2, l, JR-1] = (J12 J34 (J12+JR) (J34+JR) (\[CapitalDelta]-l+2\[Epsilon] JR) (\[CapitalDelta]+l+2\[Epsilon] (JR+1)) (2 l^2 (\[CapitalDelta]^2-2 \[CapitalDelta] (\[Epsilon]-1)+2 (JR^2-JR-1) \[Epsilon]^2+2 (JR-2) \[Epsilon]+2)-\[CapitalDelta] (\[CapitalDelta]-2 \[Epsilon]+2) (\[CapitalDelta]^2-2 \[CapitalDelta] (\[Epsilon]-1)+4 JR \[Epsilon] (-JR \[Epsilon]+\[Epsilon]-1))+4 l \[Epsilon] (\[CapitalDelta]^2-2 \[CapitalDelta] (\[Epsilon]-1)+2 (JR-1) JR \[Epsilon]^2+2 (JR-2) \[Epsilon]+2)-l^4-4 l^3 \[Epsilon]))/(2 (JR-1) JR (JR+1) (2 JR+1) (\[CapitalDelta]+l) (\[CapitalDelta]+l+2) (-\[CapitalDelta]+l+2 \[Epsilon]-2) (-\[CapitalDelta]+l+2 \[Epsilon]) (\[CapitalDelta]+2 JR \[Epsilon]+l+2) (\[CapitalDelta]+2 JR \[Epsilon]-l-2 \[Epsilon]+2));

f["L", \[CapitalDelta]+2, l-2, JR] = ((l-1) l (\[CapitalDelta]-l+2+2\[Epsilon](J12-1)) (\[CapitalDelta]-l+2+2\[Epsilon](J34-1)) (\[CapitalDelta]-l+2\[Epsilon] JR) (\[CapitalDelta]-l-2\[Epsilon] (1+JR)) (\[CapitalDelta]-l+ 2-2\[Epsilon] (J12+1)) (\[CapitalDelta]-l+2 -2\[Epsilon](J34+1)))/(16 (2-l+\[CapitalDelta]-2 \[Epsilon])^2 (-1+l+\[Epsilon]) (l+\[Epsilon]) (-3+l-\[CapitalDelta]+2 \[Epsilon]) (-1+l-\[CapitalDelta]+2 \[Epsilon]) (-2+l-\[CapitalDelta]+2 \[Epsilon]-2 JR \[Epsilon]) (-2+l-\[CapitalDelta]+4 \[Epsilon]+2 JR \[Epsilon]));
f["L", \[CapitalDelta]+2, l+2, JR] = ((l+2 \[Epsilon]) (l+1+2 \[Epsilon]) (\[CapitalDelta]+l+2-2\[Epsilon] J12) (\[CapitalDelta]+l+2+2\[Epsilon] J12) (\[CapitalDelta]+l+2-2 J34 \[Epsilon]) (\[CapitalDelta]+l+2+2\[Epsilon] J34) (\[CapitalDelta]+l-2 JR \[Epsilon]) (\[CapitalDelta]+l+2\[Epsilon] (1+JR) ))/(16 (\[CapitalDelta]+l+1) (\[CapitalDelta]+l+2)^2 (\[CapitalDelta]+l+3) (l+\[Epsilon]) (l+1+\[Epsilon]) (\[CapitalDelta]+l+2+2\[Epsilon] JR ) (\[CapitalDelta]+l+2 -2\[Epsilon](JR+1)));

f["L", \[CapitalDelta]+2, l, JR] = (-2 JR (2+2 JR) (l+\[CapitalDelta]) (2+l+\[CapitalDelta]) (-2+l-\[CapitalDelta]+2 \[Epsilon]) (l-\[CapitalDelta]+2 \[Epsilon]) (l^6 ((-2+2 JR (2+2 JR)) \[CapitalDelta] (2+\[CapitalDelta])+\[Epsilon]-(-4 \[CapitalDelta]+2 JR (2+2 JR) (1+2 \[CapitalDelta])) \[Epsilon]+\[Epsilon]^2)+6 l^5 \[Epsilon] ((-2+2 JR (2+2 JR)) \[CapitalDelta] (2+\[CapitalDelta])+\[Epsilon]-(-4 \[CapitalDelta]+2 JR (2+2 JR) (1+2 \[CapitalDelta])) \[Epsilon]+\[Epsilon]^2)+l^4 ((2-2 JR (2+2 JR)) \[CapitalDelta] (2+\[CapitalDelta]) (5+2 \[CapitalDelta] (2+\[CapitalDelta]))+(4+4 JR (2+2 JR)-46 \[CapitalDelta]+64 JR (2+2 JR) \[CapitalDelta]+9 (-5+6 JR (2+2 JR)) \[CapitalDelta]^2+8 (-2+2 JR (2+2 JR)) \[CapitalDelta]^3) \[Epsilon]-(6 JR (2+2 JR)+4 JR (2+2 JR) (-1+4 JR (2+2 JR)) \[CapitalDelta]+(9+4 JR (2+2 JR) (-2+2 JR (2+2 JR))) \[CapitalDelta]^2+4 (7+6 \[CapitalDelta])) \[Epsilon]^2+2 (22+25 \[CapitalDelta]+2 JR (2+2 JR) (-6+2 JR (2+2 JR)) (1+2 \[CapitalDelta])) \[Epsilon]^3+(4-6 JR (2+2 JR)) \[Epsilon]^4)+4 l^3 \[Epsilon] ((2-2 JR (2+2 JR)) \[CapitalDelta] (2+\[CapitalDelta]) (5+2 \[CapitalDelta] (2+\[CapitalDelta]))+(4+4 JR (2+2 JR)-46 \[CapitalDelta]+64 JR (2+2 JR) \[CapitalDelta]+9 (-5+6 JR (2+2 JR)) \[CapitalDelta]^2+8 (-2+2 JR (2+2 JR)) \[CapitalDelta]^3) \[Epsilon]-(28+6 JR (2+2 JR)-16 \[CapitalDelta]+4 JR (2+2 JR) (9+4 JR (2+2 JR)) \[CapitalDelta]+(-11+4 JR (2+2 JR) (3+2 JR (2+2 JR))) \[CapitalDelta]^2) \[Epsilon]^2+2 (17+5 \[CapitalDelta]+2 JR (2+2 JR) (-1+2 JR (2+2 JR)) (1+2 \[CapitalDelta])) \[Epsilon]^3-3 (2+2 JR (2+2 JR)) \[Epsilon]^4)+2 l \[Epsilon] ((-2+2 JR (2+2 JR)) \[CapitalDelta] (2+\[CapitalDelta]) (4+\[CapitalDelta] (2+\[CapitalDelta]) (2+\[CapitalDelta] (2+\[CapitalDelta])))-(32-16 JR (2+2 JR)-24 \[CapitalDelta]+48 JR (2+2 JR) \[CapitalDelta]+12 (-8+6 JR (2+2 JR)) \[CapitalDelta]^2+4 (-31+22 JR (2+2 JR)) \[CapitalDelta]^3+9 (-7+6 JR (2+2 JR)) \[CapitalDelta]^4+6 (-2+2 JR (2+2 JR)) \[CapitalDelta]^5) \[Epsilon]-(36 (-4+2 JR (2+2 JR))+4 (-16+2 JR (-1+2 JR) (2+2 JR) (3+2 JR)) \[CapitalDelta]+2 (52+10 JR (-1+2 JR) (2+2 JR) (3+2 JR)) \[CapitalDelta]^2+4 (28+2 JR (2+2 JR) (-9+4 JR (2+2 JR))) \[CapitalDelta]^3+(25+4 JR (2+2 JR) (-6+2 JR (2+2 JR))) \[CapitalDelta]^4) \[Epsilon]^2+4 (-56-2 JR (2+2 JR) (-16+2 JR (2+2 JR))-46 \[CapitalDelta]+2 JR (2+2 JR) (1+10 JR (2+2 JR)) \[CapitalDelta]+3 (1+2 JR (2+2 JR) (-1+4 JR (2+2 JR))) \[CapitalDelta]^2+(5+4 JR (2+2 JR) (-1+2 JR (2+2 JR))) \[CapitalDelta]^3) \[Epsilon]^3+(12 JR (2+2 JR) (-6+2 JR (2+2 JR))+4 JR (2+2 JR) (6+2 JR (2+2 JR) (-14+2 JR (2+2 JR))) \[CapitalDelta]+(12+2 JR (2+2 JR) (6+2 JR (2+2 JR) (-14+2 JR (2+2 JR)))) \[CapitalDelta]^2+144 (1+\[CapitalDelta])) \[Epsilon]^4-(32 (1+\[CapitalDelta])+2 JR (2+2 JR) (12 \[CapitalDelta]+2 JR (2+2 JR) (3-12 \[CapitalDelta]+2 JR (2+2 JR) (1+2 \[CapitalDelta])))) \[Epsilon]^5+12 JR^2 (2+2 JR)^2 \[Epsilon]^6)+l^2 ((-2+2 JR (2+2 JR)) \[CapitalDelta] (2+\[CapitalDelta]) (4+\[CapitalDelta] (2+\[CapitalDelta]) (2+\[CapitalDelta] (2+\[CapitalDelta])))-(32-16 JR (2+2 JR)-24 \[CapitalDelta]+48 JR (2+2 JR) \[CapitalDelta]+12 (-8+6 JR (2+2 JR)) \[CapitalDelta]^2+4 (-31+22 JR (2+2 JR)) \[CapitalDelta]^3+9 (-7+6 JR (2+2 JR)) \[CapitalDelta]^4+6 (-2+2 JR (2+2 JR)) \[CapitalDelta]^5) \[Epsilon]-(72 JR (2+2 JR)+8 JR (2+2 JR) (7+2 JR (2+2 JR)) \[CapitalDelta]+4 JR (2+2 JR) (11+10 JR (2+2 JR)) \[CapitalDelta]^2+4 (12+2 JR (2+2 JR) (-1+4 JR (2+2 JR))) \[CapitalDelta]^3+(9+4 JR (2+2 JR) (-2+2 JR (2+2 JR))) \[CapitalDelta]^4-144 (1+\[CapitalDelta])) \[Epsilon]^2+4 (-52-2 JR (2+2 JR) (-18+2 JR (2+2 JR))-92 \[CapitalDelta]+2 JR (2+2 JR) (33+10 JR (2+2 JR)) \[CapitalDelta]+6 (-7+2 JR (2+2 JR) (4+2 JR (2+2 JR))) \[CapitalDelta]^2+(-11+4 JR (2+2 JR) (3+2 JR (2+2 JR))) \[CapitalDelta]^3) \[Epsilon]^3+(32+12 JR (-2+2 JR) (2+2 JR) (4+2 JR)+2 (120+2 JR (2+2 JR) (-38+2 JR (2+2 JR) (-22+2 JR (2+2 JR)))) \[CapitalDelta]+(72+2 JR (2+2 JR) (-26+2 JR (2+2 JR) (-22+2 JR (2+2 JR)))) \[CapitalDelta]^2) \[Epsilon]^4-(24 (-4+\[CapitalDelta])+2 JR (2+2 JR) (12 \[CapitalDelta]+2 JR (2+2 JR) (-5-28 \[CapitalDelta]+2 JR (2+2 JR) (1+2 \[CapitalDelta])))) \[Epsilon]^5+(-32+6 JR (-8+4 JR^2 (4+2 JR))) \[Epsilon]^6)+(-1+\[Epsilon]) (\[CapitalDelta]-2 JR \[Epsilon]) (2+\[CapitalDelta]+(-2+2 JR) \[Epsilon]) (\[CapitalDelta]+(2+2 JR) \[Epsilon]) (2+\[CapitalDelta]-(4+2 JR) \[Epsilon]) (\[CapitalDelta]^2 (-2+2 JR (2+2 JR)+\[Epsilon])-2 \[CapitalDelta] (-1+\[Epsilon]) (-2+2 JR (2+2 JR)+\[Epsilon])+\[Epsilon] (8-4 \[Epsilon]-2 JR (2+2 JR) (2+(-1+\[Epsilon]) \[Epsilon])))+4 J34^2 (-l^6 (\[CapitalDelta]-\[Epsilon]) (2+\[CapitalDelta]-\[Epsilon])-6 l^5 (\[CapitalDelta]-\[Epsilon]) (2+\[CapitalDelta]-\[Epsilon]) \[Epsilon]+4 l^3 \[Epsilon] (\[CapitalDelta] (2+\[CapitalDelta]) (5+2 \[CapitalDelta] (2+\[CapitalDelta]))-2 (5+\[CapitalDelta] (25+2 \[CapitalDelta] (9+2 \[CapitalDelta]))) \[Epsilon]+(37+\[CapitalDelta] (62+19 \[CapitalDelta]+4 JR (2+2 JR) (2+\[CapitalDelta]))) \[Epsilon]^2-(31+22 \[CapitalDelta]+2 JR (2+2 JR) (5+4 \[CapitalDelta])) \[Epsilon]^3+3 (2+2 JR (2+2 JR)) \[Epsilon]^4)+l^4 (\[CapitalDelta] (2+\[CapitalDelta]) (5+2 \[CapitalDelta] (2+\[CapitalDelta]))-2 (5+\[CapitalDelta] (25+2 \[CapitalDelta] (9+2 \[CapitalDelta]))) \[Epsilon]+(37+\[CapitalDelta] (42+9 \[CapitalDelta]+4 JR (2+2 JR) (2+\[CapitalDelta]))) \[Epsilon]^2-(11+2 \[CapitalDelta]+2 JR (2+2 JR) (5+4 \[CapitalDelta])) \[Epsilon]^3+(-4+6 JR (2+2 JR)) \[Epsilon]^4)+2 l \[Epsilon] (-\[CapitalDelta] (2+\[CapitalDelta]) (4+\[CapitalDelta] (2+\[CapitalDelta]) (2+\[CapitalDelta] (2+\[CapitalDelta])))+2 (4+\[CapitalDelta] (24+\[CapitalDelta] (6+\[CapitalDelta] (4+3 \[CapitalDelta] (3+\[CapitalDelta]))))) \[Epsilon]+(-36+\[CapitalDelta] (-76+8 JR (1+\[CapitalDelta])^2 (2+\[CapitalDelta])+8 JR^2 (1+\[CapitalDelta])^2 (2+\[CapitalDelta])+\[CapitalDelta] (74+\[CapitalDelta] (52+\[CapitalDelta])))) \[Epsilon]^2-2 (-2 (14+2 JR (2+2 JR))+4 (-2+2 JR (2+2 JR)) \[CapitalDelta]+3 (23+6 JR (2+2 JR)) \[CapitalDelta]^2+2 (11+4 JR (2+2 JR)) \[CapitalDelta]^3) \[Epsilon]^3-(18 (2+2 JR (2+2 JR))+2 (-18+4 JR^2 (2+2 JR)^2) \[CapitalDelta]+(-60+2 JR (2+2 JR) (-6+2 JR (2+2 JR))) \[CapitalDelta]^2) \[Epsilon]^4+2 (4-8 \[CapitalDelta]+2 JR (2+2 JR) (7+2 \[CapitalDelta]+2 JR (2+2 JR) (2+\[CapitalDelta]))) \[Epsilon]^5-12 JR^2 (2+2 JR)^2 \[Epsilon]^6)+l^2 (-\[CapitalDelta] (2+\[CapitalDelta]) (4+\[CapitalDelta] (2+\[CapitalDelta]) (2+\[CapitalDelta] (2+\[CapitalDelta])))+2 (4+\[CapitalDelta] (24+\[CapitalDelta] (6+\[CapitalDelta] (4+3 \[CapitalDelta] (3+\[CapitalDelta]))))) \[Epsilon]+(-36+\[CapitalDelta] (-36+8 JR (1+\[CapitalDelta])^2 (2+\[CapitalDelta])+8 JR^2 (1+\[CapitalDelta])^2 (2+\[CapitalDelta])+3 \[CapitalDelta] (42+\[CapitalDelta] (28+3 \[CapitalDelta])))) \[Epsilon]^2-2 (-8-4 JR (2+2 JR)+92 \[CapitalDelta]+8 JR (2+2 JR) \[CapitalDelta]+3 (47+6 JR (2+2 JR)) \[CapitalDelta]^2+2 (19+4 JR (2+2 JR)) \[CapitalDelta]^3) \[Epsilon]^3+(-36 JR (2+2 JR)-4 JR (-2+2 JR) (2+2 JR) (4+2 JR) \[CapitalDelta]+(144-2 JR (2+2 JR) (-14+2 JR (2+2 JR))) \[CapitalDelta]^2+4 (28+75 \[CapitalDelta])) \[Epsilon]^4+2 (-66-60 \[CapitalDelta]+2 JR (2+2 JR) (-3-6 \[CapitalDelta]+2 JR (2+2 JR) (2+\[CapitalDelta]))) \[Epsilon]^5+(32-6 JR (-8+4 JR^2 (4+2 JR))) \[Epsilon]^6)+(-1+\[Epsilon]) (-\[CapitalDelta]+2 JR \[Epsilon]) (2+\[CapitalDelta]+(-2+2 JR) \[Epsilon]) (\[CapitalDelta]+(2+2 JR) \[Epsilon]) (-2-\[CapitalDelta]+(4+2 JR) \[Epsilon]) (-\[CapitalDelta]^2 (1+\[Epsilon])+2 \[CapitalDelta] (-1+\[Epsilon]^2)+\[Epsilon] (-2+\[Epsilon]+2 JR (2+2 JR) \[Epsilon]^2))))+4 J12^2 (-2 JR (2+2 JR) (l+\[CapitalDelta]) (2+l+\[CapitalDelta]) (-2+l-\[CapitalDelta]+2 \[Epsilon]) (l-\[CapitalDelta]+2 \[Epsilon]) (-l^6 (\[CapitalDelta]-\[Epsilon]) (2+\[CapitalDelta]-\[Epsilon])-6 l^5 (\[CapitalDelta]-\[Epsilon]) (2+\[CapitalDelta]-\[Epsilon]) \[Epsilon]+4 l^3 \[Epsilon] (\[CapitalDelta] (2+\[CapitalDelta]) (5+2 \[CapitalDelta] (2+\[CapitalDelta]))-2 (5+\[CapitalDelta] (25+2 \[CapitalDelta] (9+2 \[CapitalDelta]))) \[Epsilon]+(37+\[CapitalDelta] (62+19 \[CapitalDelta]+4 JR (2+2 JR) (2+\[CapitalDelta]))) \[Epsilon]^2-(31+22 \[CapitalDelta]+2 JR (2+2 JR) (5+4 \[CapitalDelta])) \[Epsilon]^3+3 (2+2 JR (2+2 JR)) \[Epsilon]^4)+l^4 (\[CapitalDelta] (2+\[CapitalDelta]) (5+2 \[CapitalDelta] (2+\[CapitalDelta]))-2 (5+\[CapitalDelta] (25+2 \[CapitalDelta] (9+2 \[CapitalDelta]))) \[Epsilon]+(37+\[CapitalDelta] (42+9 \[CapitalDelta]+4 JR (2+2 JR) (2+\[CapitalDelta]))) \[Epsilon]^2-(11+2 \[CapitalDelta]+2 JR (2+2 JR) (5+4 \[CapitalDelta])) \[Epsilon]^3+(-4+6 JR (2+2 JR)) \[Epsilon]^4)+2 l \[Epsilon] (-\[CapitalDelta] (2+\[CapitalDelta]) (4+\[CapitalDelta] (2+\[CapitalDelta]) (2+\[CapitalDelta] (2+\[CapitalDelta])))+2 (4+\[CapitalDelta] (24+\[CapitalDelta] (6+\[CapitalDelta] (4+3 \[CapitalDelta] (3+\[CapitalDelta]))))) \[Epsilon]+(-36+\[CapitalDelta] (-76+8 JR (1+\[CapitalDelta])^2 (2+\[CapitalDelta])+8 JR^2 (1+\[CapitalDelta])^2 (2+\[CapitalDelta])+\[CapitalDelta] (74+\[CapitalDelta] (52+\[CapitalDelta])))) \[Epsilon]^2-2 (-2 (14+2 JR (2+2 JR))+4 (-2+2 JR (2+2 JR)) \[CapitalDelta]+3 (23+6 JR (2+2 JR)) \[CapitalDelta]^2+2 (11+4 JR (2+2 JR)) \[CapitalDelta]^3) \[Epsilon]^3-(18 (2+2 JR (2+2 JR))+2 (-18+4 JR^2 (2+2 JR)^2) \[CapitalDelta]+(-60+2 JR (2+2 JR) (-6+2 JR (2+2 JR))) \[CapitalDelta]^2) \[Epsilon]^4+2 (4-8 \[CapitalDelta]+2 JR (2+2 JR) (7+2 \[CapitalDelta]+2 JR (2+2 JR) (2+\[CapitalDelta]))) \[Epsilon]^5-12 JR^2 (2+2 JR)^2 \[Epsilon]^6)+l^2 (-\[CapitalDelta] (2+\[CapitalDelta]) (4+\[CapitalDelta] (2+\[CapitalDelta]) (2+\[CapitalDelta] (2+\[CapitalDelta])))+2 (4+\[CapitalDelta] (24+\[CapitalDelta] (6+\[CapitalDelta] (4+3 \[CapitalDelta] (3+\[CapitalDelta]))))) \[Epsilon]+(-36+\[CapitalDelta] (-36+8 JR (1+\[CapitalDelta])^2 (2+\[CapitalDelta])+8 JR^2 (1+\[CapitalDelta])^2 (2+\[CapitalDelta])+3 \[CapitalDelta] (42+\[CapitalDelta] (28+3 \[CapitalDelta])))) \[Epsilon]^2-2 (-8-4 JR (2+2 JR)+92 \[CapitalDelta]+8 JR (2+2 JR) \[CapitalDelta]+3 (47+6 JR (2+2 JR)) \[CapitalDelta]^2+2 (19+4 JR (2+2 JR)) \[CapitalDelta]^3) \[Epsilon]^3+(-36 JR (2+2 JR)-4 JR (-2+2 JR) (2+2 JR) (4+2 JR) \[CapitalDelta]+(144-2 JR (2+2 JR) (-14+2 JR (2+2 JR))) \[CapitalDelta]^2+4 (28+75 \[CapitalDelta])) \[Epsilon]^4+2 (-66-60 \[CapitalDelta]+2 JR (2+2 JR) (-3-6 \[CapitalDelta]+2 JR (2+2 JR) (2+\[CapitalDelta]))) \[Epsilon]^5+(32-6 JR (-8+4 JR^2 (4+2 JR))) \[Epsilon]^6)+(-1+\[Epsilon]) (-\[CapitalDelta]+2 JR \[Epsilon]) (2+\[CapitalDelta]+(-2+2 JR) \[Epsilon]) (\[CapitalDelta]+(2+2 JR) \[Epsilon]) (-2-\[CapitalDelta]+(4+2 JR) \[Epsilon]) (-\[CapitalDelta]^2 (1+\[Epsilon])+2 \[CapitalDelta] (-1+\[Epsilon]^2)+\[Epsilon] (-2+\[Epsilon]+2 JR (2+2 JR) \[Epsilon]^2)))-4 J34^2 (3 l^10 (\[CapitalDelta]-\[Epsilon]) (2+\[CapitalDelta]-\[Epsilon])+30 l^9 (\[CapitalDelta]-\[Epsilon]) (2+\[CapitalDelta]-\[Epsilon]) \[Epsilon]-l^8 (\[CapitalDelta]-\[Epsilon]) (2+\[CapitalDelta]-\[Epsilon]) (27+12 \[CapitalDelta] (2+\[CapitalDelta])-60 \[Epsilon]-24 \[CapitalDelta] \[Epsilon]+(-99+20 JR (2+2 JR)) \[Epsilon]^2)-8 l^7 (\[CapitalDelta]-\[Epsilon]) (2+\[CapitalDelta]-\[Epsilon]) \[Epsilon] (27+12 \[CapitalDelta] (2+\[CapitalDelta])-60 \[Epsilon]-24 \[CapitalDelta] \[Epsilon]+(-9+20 JR (2+2 JR)) \[Epsilon]^2)+2 l^5 \[Epsilon] (18 \[CapitalDelta] (2+\[CapitalDelta]) (12+\[CapitalDelta] (2+\[CapitalDelta]) (10+3 \[CapitalDelta] (2+\[CapitalDelta])))-432 \[Epsilon]-36 \[CapitalDelta] (82+\[CapitalDelta] (3+\[CapitalDelta]) (41+3 \[CapitalDelta] (7+3 \[CapitalDelta]))) \[Epsilon]+6 (336+\[CapitalDelta] (936+20 JR (2+\[CapitalDelta]) (3+\[CapitalDelta] (2+\[CapitalDelta]))+20 JR^2 (2+\[CapitalDelta]) (3+\[CapitalDelta] (2+\[CapitalDelta]))+\[CapitalDelta] (886+\[CapitalDelta] (436+91 \[CapitalDelta])))) \[Epsilon]^2-12 (195+30 JR (2+2 JR)+166 \[CapitalDelta]+106 JR (2+2 JR) \[CapitalDelta]+3 (10+26 JR (2+2 JR)) \[CapitalDelta]^2+2 (1+10 JR (2+2 JR)) \[CapitalDelta]^3) \[Epsilon]^3+(852 JR (2+2 JR)+4 JR (2+2 JR) (86+78 JR (2+2 JR)) \[CapitalDelta]+(-924+2 JR (2+2 JR) (-22+78 JR (2+2 JR))) \[CapitalDelta]^2-24 (17+89 \[CapitalDelta])) \[Epsilon]^4-(-12 (107+86 \[CapitalDelta])+2 JR (2+2 JR) (-167-284 \[CapitalDelta]+6 JR (2+2 JR) (25+26 \[CapitalDelta]))) \[Epsilon]^5+(-360+2 JR (2+2 JR) (-163+72 JR (2+2 JR))) \[Epsilon]^6)+l^2 (3 \[CapitalDelta]^10-30 \[CapitalDelta]^9 (-1+\[Epsilon])+\[CapitalDelta]^8 (132-234 \[Epsilon]+(39-20 JR (2+2 JR)) \[Epsilon]^2)+\[Epsilon]^3 (-96 (-4+2 JR (2+2 JR))+528 (-4+2 JR (2+2 JR)) \[Epsilon]+8 (456+2 JR (2+2 JR) (-46+2 JR (2+2 JR))) \[Epsilon]^2-12 (80+2 JR (2+2 JR) (200+2 JR (2+2 JR))) \[Epsilon]^3+4 (-816+2 JR (2+2 JR) (1324+2 JR (2+2 JR) (-23+8 JR (2+2 JR)))) \[Epsilon]^4-8 (-384+2 JR (2+2 JR) (486+2 JR (2+2 JR) (-39+10 JR (2+2 JR)))) \[Epsilon]^5-(4+2 JR (-1+2 JR) (2+2 JR) (3+2 JR)) (192+2 JR (2+2 JR) (-88+6 JR (2+2 JR))) \[Epsilon]^6+4 JR^2 (2+2 JR)^2 (156+2 JR (-5+2 JR) (2+2 JR) (7+2 JR)) \[Epsilon]^7)+4 \[CapitalDelta] \[Epsilon]^2 (24 (-6+2 JR (2+2 JR))-24 (-43+16 JR (2+2 JR)) \[Epsilon]+2 (-1068+2 JR (2+2 JR) (198+10 JR (2+2 JR))) \[Epsilon]^2+2 (144-2 JR (2+2 JR) (-213+56 JR (2+2 JR))) \[Epsilon]^3+(3648-2 JR (2+2 JR) (2472+2 JR (2+2 JR) (-131+8 JR (2+2 JR)))) \[Epsilon]^4+(-3864+2 JR (2+2 JR) (3116+2 JR (2+2 JR) (-219+44 JR (2+2 JR)))) \[Epsilon]^5+(1224+2 JR (2+2 JR) (-1536+2 JR (2+2 JR) (253+2 JR (2+2 JR) (-47+2 JR (2+2 JR))))) \[Epsilon]^6-(48+2 JR (2+2 JR) (-238+2 JR (2+2 JR) (119+2 JR (2+2 JR) (-29+2 JR (2+2 JR))))) \[Epsilon]^7)+2 \[CapitalDelta]^2 \[Epsilon]^2 (240 JR (2+2 JR)-1312 JR (2+2 JR) \[Epsilon]+2 (-1992+2 JR (2+2 JR) (304+62 JR (2+2 JR))) \[Epsilon]^2-4 (1128+2 JR (2+2 JR) (-589+154 JR (2+2 JR))) \[Epsilon]^3+(10608-2 JR (2+2 JR) (5784+2 JR (2+2 JR) (-589+40 JR (2+2 JR)))) \[Epsilon]^4+2 (-2760+2 JR (2+2 JR) (2234+2 JR (2+2 JR) (-282+50 JR (2+2 JR)))) \[Epsilon]^5+(624+2 JR (2+2 JR) (-1132+2 JR (2+2 JR) (255+2 JR (2+2 JR) (-45+2 JR (2+2 JR))))) \[Epsilon]^6+720 (-1+5 \[Epsilon]))+8 \[CapitalDelta]^7 (-1+\[Epsilon]) (-42+\[Epsilon] (54+(51+20 JR (2+2 JR)) \[Epsilon]))+\[CapitalDelta]^4 (480+\[Epsilon] (-1968-8 (228+118 JR (2+2 JR)) \[Epsilon]+12 (1237+290 JR (2+2 JR)) \[Epsilon]^2+2 (-8784+2 JR (2+2 JR) (-989+182 JR (2+2 JR))) \[Epsilon]^3+(5412-2 JR (2+2 JR) (-755+782 JR (2+2 JR))) \[Epsilon]^4+(288-2 JR (2+2 JR) (55+16 JR (2+2 JR) (-28+2 JR (2+2 JR)))) \[Epsilon]^5))+4 \[CapitalDelta]^3 (-1+\[Epsilon]) (-48+\[Epsilon] (216+12 (38+2 JR (2+2 JR)) \[Epsilon]-12 (191+10 JR (2+2 JR)) \[Epsilon]^2+(1200-4 JR (2+2 JR) (-149+52 JR (2+2 JR))) \[Epsilon]^3+(1308+2 JR (2+2 JR) (-595+262 JR (2+2 JR))) \[Epsilon]^4+(-504+2 JR (2+2 JR) (355+4 JR (2+2 JR) (-47+8 JR (2+2 JR)))) \[Epsilon]^5))+\[CapitalDelta]^6 (552+\[Epsilon] (-1452+\[Epsilon] (-732-540 JR (2+2 JR)+3432 \[Epsilon]+1048 JR (2+2 JR) \[Epsilon]+(-1596+2 JR (2+2 JR) (-194+26 JR (2+2 JR))) \[Epsilon]^2)))-2 \[CapitalDelta]^5 (-1+\[Epsilon]) (312+\[Epsilon] (-660+\[Epsilon] (-1692-500 JR (2+2 JR)+3576 \[Epsilon]+904 JR (2+2 JR) \[Epsilon]+(-924+2 JR (2+2 JR) (-22+78 JR (2+2 JR))) \[Epsilon]^2))))+l^6 (18 \[CapitalDelta]^6-108 \[CapitalDelta]^5 (-1+\[Epsilon])-8 \[CapitalDelta]^3 (-1+\[Epsilon]) (48+\[Epsilon] (-108+(-111+10 JR (2+2 JR)) \[Epsilon]))+2 \[CapitalDelta]^4 (138+\[Epsilon] (-288+(-21+10 JR (2+2 JR)) \[Epsilon]))-2 \[CapitalDelta] (-1+\[Epsilon]) (72+\[Epsilon] (-420+\[Epsilon] (12+60 JR (2+2 JR)+1752 \[Epsilon]-152 JR (2+2 JR) \[Epsilon]+(-564+26 JR (2+2 JR) (-18+2 JR (2+2 JR))) \[Epsilon]^2)))+\[CapitalDelta]^2 (312+\[Epsilon] (-1476+\[Epsilon] (372+140 JR (2+2 JR)+3240 \[Epsilon]-312 JR (2+2 JR) \[Epsilon]+(-1596+2 JR (2+2 JR) (-194+26 JR (2+2 JR))) \[Epsilon]^2)))+\[Epsilon] (-144+\[Epsilon] (672+\[Epsilon] (228-120 JR (2+2 JR)-2880 \[Epsilon]+284 JR (2+2 JR) \[Epsilon]+(1884-2 JR (2+2 JR) (-429+50 JR (2+2 JR))) \[Epsilon]^2+(-288+2 JR (2+2 JR) (-241+24 JR (2+2 JR))) \[Epsilon]^3))))+\[CapitalDelta] (2+\[CapitalDelta]-2 \[Epsilon]) (-1+\[Epsilon]) (\[CapitalDelta]-2 JR \[Epsilon]) (2+\[CapitalDelta]+(-2+2 JR) \[Epsilon]) (\[CapitalDelta]+(2+2 JR) \[Epsilon]) (2+\[CapitalDelta]-(4+2 JR) \[Epsilon]) (3 \[CapitalDelta]^4 (1+\[Epsilon])-12 \[CapitalDelta]^3 (-1+\[Epsilon]^2)+2 \[CapitalDelta] \[Epsilon] (6+(-3+8 JR (2+2 JR)) \[Epsilon]) (-1+\[Epsilon]^2)-\[CapitalDelta]^2 (1+\[Epsilon]) (-12+\[Epsilon] (30+(-15+8 JR (2+2 JR)) \[Epsilon]))+2 JR (2+2 JR) \[Epsilon]^2 (-8+\[Epsilon] (4+\[Epsilon] (6-3 \[Epsilon]+2 JR (2+2 JR) (2+\[Epsilon])))))-4 l^3 \[Epsilon] (12 \[CapitalDelta]^8-96 \[CapitalDelta]^7 (-1+\[Epsilon])-2 \[CapitalDelta]^6 (-165+\[Epsilon] (318+(-111+10 JR (2+2 JR)) \[Epsilon]))+12 \[CapitalDelta]^5 (-1+\[Epsilon]) (-53+\[Epsilon] (94+(1+10 JR (2+2 JR)) \[Epsilon]))+\[Epsilon] (-96+\[Epsilon] (528-8 (78+34 JR (2+2 JR)) \[Epsilon]+12 (-92+110 JR (2+2 JR)) \[Epsilon]^2+2 (1476+10 JR (2+2 JR) (-100+2 JR (2+2 JR))) \[Epsilon]^3+(-2064-2 JR (2+2 JR) (-496+90 JR (2+2 JR))) \[Epsilon]^4-2 (-180+2 JR (2+2 JR) (41+2 JR (2+2 JR) (-71+14 JR (2+2 JR)))) \[Epsilon]^5+(48+2 JR (2+2 JR) (2+6 JR (2+2 JR) (-19+4 JR (2+2 JR)))) \[Epsilon]^6))+8 \[CapitalDelta]^3 (-1+\[Epsilon]) (-66+\[Epsilon] (216+\[Epsilon] (15-38 JR (2+2 JR)-390 \[Epsilon]+100 JR (2+2 JR) \[Epsilon]+3 (43+2 JR (-2+2 JR) (2+2 JR) (4+2 JR)) \[Epsilon]^2)))+2 \[CapitalDelta]^4 (372+\[Epsilon] (-1320+\[Epsilon] (1041-62 JR (2+2 JR)+366 \[Epsilon]+100 JR (2+2 JR) \[Epsilon]-(363+2 JR (2+2 JR) (26+6 JR (2+2 JR))) \[Epsilon]^2)))+\[CapitalDelta]^2 (240+\[Epsilon] (-1296+\[Epsilon] (816+600 JR (2+2 JR)+5004 \[Epsilon]-2872 JR (2+2 JR) \[Epsilon]+(-9000-2 JR (2+2 JR) (-2336+46 JR (2+2 JR))) \[Epsilon]^2+(4620+2 JR (2+2 JR) (-1471+146 JR (2+2 JR))) \[Epsilon]^3+(-504+2 JR (2+2 JR) (355+4 JR (2+2 JR) (-47+8 JR (2+2 JR)))) \[Epsilon]^4)))-2 \[CapitalDelta] (-1+\[Epsilon]) (48+\[Epsilon] (-336+\[Epsilon] (136 JR (2+2 JR)-824 JR (2+2 JR) \[Epsilon]+(-2520+2 JR (2+2 JR) (712+2 JR (2+2 JR))) \[Epsilon]^2+(-4+2 JR (2+2 JR)) (-267+50 JR (2+2 JR)) \[Epsilon]^3+2 JR (2+2 JR) (83+4 JR (2+2 JR) (-35+8 JR (2+2 JR))) \[Epsilon]^4+180 (2+7 \[Epsilon])))))-l^4 (12 \[CapitalDelta]^8-96 \[CapitalDelta]^7 (-1+\[Epsilon])-2 \[CapitalDelta]^6 (-165+\[Epsilon] (318+(-21+10 JR (2+2 JR)) \[Epsilon]))+12 \[CapitalDelta]^5 (-1+\[Epsilon]) (-53+\[Epsilon] (94+(91+10 JR (2+2 JR)) \[Epsilon]))+8 \[CapitalDelta]^3 (-1+\[Epsilon]) (-66+\[Epsilon] (216+\[Epsilon] (495-38 JR (2+2 JR)-1470 \[Epsilon]+100 JR (2+2 JR) \[Epsilon]+(363+2 JR (2+2 JR) (26+6 JR (2+2 JR))) \[Epsilon]^2)))-2 \[CapitalDelta]^4 (-372+\[Epsilon] (1320+\[Epsilon] (339+62 JR (2+2 JR)-3246 \[Epsilon]-100 JR (2+2 JR) \[Epsilon]+(1497+2 JR (2+2 JR) (76+6 JR (2+2 JR))) \[Epsilon]^2)))+\[Epsilon] (-96+\[Epsilon] (528+\[Epsilon] (816-272 JR (2+2 JR)-7824 \[Epsilon]+1320 JR (2+2 JR) \[Epsilon]+2 (6384+10 JR (2+2 JR) (-40+2 JR (2+2 JR))) \[Epsilon]^2-3 (2064+2 JR (2+2 JR) (308+30 JR (2+2 JR))) \[Epsilon]^3+2 (-216-2 JR (2+2 JR) (-54+14 JR (2+2 JR) (-28+2 JR (2+2 JR)))) \[Epsilon]^4+(624+2 JR (2+2 JR) (172+6 JR (2+2 JR) (-59+4 JR (2+2 JR)))) \[Epsilon]^5)))-2 \[CapitalDelta] (-1+\[Epsilon]) (48+\[Epsilon] (-336+\[Epsilon] (136 JR (2+2 JR)-824 JR (2+2 JR) \[Epsilon]+(-8688+2 JR (2+2 JR) (412+2 JR (2+2 JR))) \[Epsilon]^2+(2364+2 JR (2+2 JR) (393+50 JR (2+2 JR))) \[Epsilon]^3+(648+2 JR (2+2 JR) (183+16 JR (2+2 JR) (-25+2 JR (2+2 JR)))) \[Epsilon]^4+60 (-6+91 \[Epsilon]))))+\[CapitalDelta]^2 (240+\[Epsilon] (-1296+\[Epsilon] (600 JR (2+2 JR)-2872 JR (2+2 JR) \[Epsilon]+(-29520-2 JR (2+2 JR) (-1636+46 JR (2+2 JR))) \[Epsilon]^2+(12540+2 JR (2+2 JR) (89+146 JR (2+2 JR))) \[Epsilon]^3+(-288+2 JR (2+2 JR) (55+16 JR (2+2 JR) (-28+2 JR (2+2 JR)))) \[Epsilon]^4+36 (-64+549 \[Epsilon])))))+2 l \[Epsilon] (3 \[CapitalDelta]^10-30 \[CapitalDelta]^9 (-1+\[Epsilon])+\[CapitalDelta]^8 (132-234 \[Epsilon]+(87-20 JR (2+2 JR)) \[Epsilon]^2)+2 \[CapitalDelta]^2 \[Epsilon]^2 (120 (-2+2 JR (2+2 JR))-16 (-63+82 JR (2+2 JR)) \[Epsilon]+2 (-552+2 JR (2+2 JR) (604+62 JR (2+2 JR))) \[Epsilon]^2-4 (102+2 JR (2+2 JR) (129+154 JR (2+2 JR))) \[Epsilon]^3+(1296-2 JR (2+2 JR) (832+2 JR (2+2 JR) (-543+40 JR (2+2 JR)))) \[Epsilon]^4+2 (-300+2 JR (2+2 JR) (451+2 JR (2+2 JR) (-209+50 JR (2+2 JR)))) \[Epsilon]^5+(48+2 JR (2+2 JR) (-238+2 JR (2+2 JR) (119+2 JR (2+2 JR) (-29+2 JR (2+2 JR))))) \[Epsilon]^6)-4 \[CapitalDelta] (-1+\[Epsilon]) \[Epsilon]^2 (48 JR (2+2 JR)-336 JR (2+2 JR) \[Epsilon]+2 (-120+2 JR (2+2 JR) (182+10 JR (2+2 JR))) \[Epsilon]^2-2 (60+2 JR (2+2 JR) (85+46 JR (2+2 JR))) \[Epsilon]^3+(288-2 JR (2+2 JR) (274+2 JR (2+2 JR) (-87+8 JR (2+2 JR)))) \[Epsilon]^4+2 (-48+2 JR (2+2 JR) (130+6 JR (2+2 JR) (-14+6 JR (2+2 JR)))) \[Epsilon]^5+2 JR (2+2 JR) (-48+2 JR (2+2 JR) (31+2 JR (2+2 JR) (-13+2 JR (2+2 JR)))) \[Epsilon]^6+24 (-2+9 \[Epsilon]))+8 \[CapitalDelta]^7 (-1+\[Epsilon]) (-42+\[Epsilon] (54+(3+20 JR (2+2 JR)) \[Epsilon]))+4 \[CapitalDelta]^3 (-1+\[Epsilon]) (-48+\[Epsilon] (216+12 (-6+2 JR (2+2 JR)) \[Epsilon]-12 (47+10 JR (2+2 JR)) \[Epsilon]^2+(552-4 JR (2+2 JR) (-73+52 JR (2+2 JR))) \[Epsilon]^3+(-84+2 JR (2+2 JR) (-195+262 JR (2+2 JR))) \[Epsilon]^4+2 JR (2+2 JR) (83+4 JR (2+2 JR) (-35+8 JR (2+2 JR))) \[Epsilon]^5))+\[CapitalDelta]^6 (552+\[Epsilon] (-1452+\[Epsilon] (588-540 JR (2+2 JR)+888 \[Epsilon]+1048 JR (2+2 JR) \[Epsilon]+(-564+26 JR (2+2 JR) (-18+2 JR (2+2 JR))) \[Epsilon]^2)))-2 \[CapitalDelta]^5 (-1+\[Epsilon]) (312+\[Epsilon] (-660+\[Epsilon] (-500 JR (2+2 JR)+904 JR (2+2 JR) \[Epsilon]+(-516+2 JR (2+2 JR) (-142+78 JR (2+2 JR))) \[Epsilon]^2+60 (-7+22 \[Epsilon]))))+\[CapitalDelta]^4 (480+\[Epsilon] (-1968+\[Epsilon] (-944 JR (2+2 JR)+3480 JR (2+2 JR) \[Epsilon]+2 (-3516+14 JR (2+2 JR) (-159+26 JR (2+2 JR))) \[Epsilon]^2+(3732-2 JR (2+2 JR) (-1155+782 JR (2+2 JR))) \[Epsilon]^3+(-648-2 JR (2+2 JR) (183+16 JR (2+2 JR) (-25+2 JR (2+2 JR)))) \[Epsilon]^4+36 (32+119 \[Epsilon]))))+2 JR (2+2 JR) \[Epsilon]^3 (2+(-2+2 JR) \[Epsilon]) (-2+(4+2 JR) \[Epsilon]) (24+\[Epsilon] (-60+\[Epsilon] (12 (5-2 \[Epsilon]) \[Epsilon]+2 JR (2+2 JR) (4+(5+2 JR (2+2 JR) (-3+\[Epsilon])-3 \[Epsilon]) \[Epsilon]^2))))))))/(16 JR (-1+2 JR) (2+2 JR) (3+2 JR) (l+\[CapitalDelta]) (2+l+\[CapitalDelta]) (\[CapitalDelta]-\[Epsilon]) (2+\[CapitalDelta]-\[Epsilon]) (-1+l+\[Epsilon]) (1+l+\[Epsilon]) (-2+l-\[CapitalDelta]+2 \[Epsilon]) (l-\[CapitalDelta]+2 \[Epsilon]) (2+l+\[CapitalDelta]+2 JR \[Epsilon]) (2-l+\[CapitalDelta]+(-2+2 JR) \[Epsilon]) (2+l+\[CapitalDelta]-(2+2 JR) \[Epsilon]) (-2+l-\[CapitalDelta]+(4+2 JR) \[Epsilon]));

f["L", \[CapitalDelta]+2, l, JR+1] = -((J12 J34 (-1+J12-JR) (-1+J34-JR) (-l-\[CapitalDelta]+2 JR \[Epsilon]) (l-\[CapitalDelta]+2 (1+JR) \[Epsilon]) (-l^4-4 l^3 \[Epsilon]+2 l^2 (2+\[CapitalDelta]^2-2 \[CapitalDelta] (-1+\[Epsilon])-2 (3+JR) \[Epsilon]+2 (1+3 JR+JR^2) \[Epsilon]^2)+4 l \[Epsilon] (2+\[CapitalDelta]^2-2 \[CapitalDelta] (-1+\[Epsilon])-2 (3+JR) \[Epsilon]+2 (2+3 JR+JR^2) \[Epsilon]^2)-\[CapitalDelta] (2+\[CapitalDelta]-2 \[Epsilon]) (\[CapitalDelta]^2-2 \[CapitalDelta] (-1+\[Epsilon])-4 (1+JR) \[Epsilon] (-1+(2+JR) \[Epsilon]))))/(2 JR (1+JR) (2+JR) (1+2 JR) (l+\[CapitalDelta]) (2+l+\[CapitalDelta]) (-2+l-\[CapitalDelta]+2 \[Epsilon]) (l-\[CapitalDelta]+2 \[Epsilon]) (-2+l-\[CapitalDelta]+4 \[Epsilon]+2 JR \[Epsilon]) (l+\[CapitalDelta]-2 (-1+\[Epsilon]+JR \[Epsilon]))));
f["L", \[CapitalDelta]+2, l, JR+2] =(( Am(Am+1) Bm(Bm+1) (\[CapitalDelta]+l-2 \[Epsilon] JR) (\[CapitalDelta]-l-2\[Epsilon]-2\[Epsilon] JR))/(16 Pochhammer[JR+1,2] Pochhammer[JR+1/2,2] (\[CapitalDelta]-l+2-4 \[Epsilon]-2 JR \[Epsilon]) (\[CapitalDelta]+l+2-2\[Epsilon] -2\[Epsilon] JR)));

(* \[CapitalDelta]+3 *)

f["L", \[CapitalDelta]+3, l+1, JR-1]=(((J12+JR) (J34+JR) (\[CapitalDelta]+1) (\[CapitalDelta]+2-2 \[Epsilon]) (l+2 \[Epsilon]) (\[CapitalDelta]+l+2-2\[Epsilon] J12) (\[CapitalDelta]+l+2+2\[Epsilon] J12) (\[CapitalDelta]+l+2-2\[Epsilon] J34) (\[CapitalDelta]+l+2+2\[Epsilon] J34) (\[CapitalDelta]+l-2\[Epsilon] JR ) (\[CapitalDelta]-l+2\[Epsilon] JR) (\[CapitalDelta]+l+2\[Epsilon] (1+JR)))/(32 JR (1+2 JR) (\[CapitalDelta]+l+1) (\[CapitalDelta]+l+2)^2 (\[CapitalDelta]+l+3) (\[CapitalDelta]+1-\[Epsilon]) (\[CapitalDelta]+2-\[Epsilon]) (l+\[Epsilon]) (\[CapitalDelta]-l+2+2\[Epsilon] (-1+JR)) (\[CapitalDelta]+l+2+2\[Epsilon] JR) (\[CapitalDelta]+l+2-2\[Epsilon] (1+JR))));

f["L", \[CapitalDelta]+3, l-1, JR-1] = ((J12+JR) (J34+JR)(\[CapitalDelta]+1) l (\[CapitalDelta]-2 \[Epsilon]+2)  (\[CapitalDelta]-l+2+2\[Epsilon]( J12-1)) (\[CapitalDelta]-l+2-2\[Epsilon] (J12+1)) (\[CapitalDelta]-l+2-2\[Epsilon] (J34+1)) (\[CapitalDelta]-l+2+2\[Epsilon](J34 -1)) (\[CapitalDelta]-l+2\[Epsilon] JR) (-\[CapitalDelta]+2 (JR+1) \[Epsilon]+l) (\[CapitalDelta]+l+2\[Epsilon] (JR+1)))/(32 JR (2 JR+1) (\[CapitalDelta]-\[Epsilon]+1) (\[CapitalDelta]-\[Epsilon]+2) (l+\[Epsilon]) (\[CapitalDelta]-l-2 \[Epsilon]+2)^2 (-\[CapitalDelta]+l+2 \[Epsilon]-3) (-\[CapitalDelta]+l+2 \[Epsilon]-1) (\[CapitalDelta]+2 JR \[Epsilon]+l+2) (\[CapitalDelta]+2 JR \[Epsilon]-l-2 \[Epsilon]+2) (-\[CapitalDelta]+2 JR \[Epsilon]+l+4 \[Epsilon]-2));

f["L", \[CapitalDelta]+3, l-1, JR] = -((J12 J34 (\[CapitalDelta]+1)  l (\[CapitalDelta]+2-2 \[Epsilon]) (\[CapitalDelta]-l+2+2\[Epsilon]( J12-1)) (\[CapitalDelta]-l+2-2\[Epsilon] (J12+1)) (\[CapitalDelta]-l+2+2\[Epsilon]( J34-1)) (\[CapitalDelta]-l+2-2\[Epsilon] (J34+1)) (\[CapitalDelta]-l+2\[Epsilon] JR) (\[CapitalDelta]+l-2\[Epsilon] JR) (\[CapitalDelta]-l-2\[Epsilon] (JR+1)) (\[CapitalDelta]+l+2\[Epsilon] (JR+1)))/(32 JR (JR+1) (\[CapitalDelta]-\[Epsilon]+1) (\[CapitalDelta]-\[Epsilon]+2) (\[CapitalDelta]+l) (\[CapitalDelta]+l+2) (l+\[Epsilon]) (\[CapitalDelta]-l-2 \[Epsilon]+2)^2 (\[CapitalDelta]-l+3-2 \[Epsilon]) (\[CapitalDelta]-l+1-2 \[Epsilon]) (\[CapitalDelta]+2 JR \[Epsilon]-l-2 \[Epsilon]+2) (\[CapitalDelta]-l+2-2\[Epsilon] (JR+2))));
f["L", \[CapitalDelta]+3, l+1, JR] = -((J12 J34(\[CapitalDelta]+1)  (\[CapitalDelta]-2 \[Epsilon]+2) (l+2 \[Epsilon]) (\[CapitalDelta]+l+2-2 J12 \[Epsilon]) (\[CapitalDelta]+2 J12 \[Epsilon]+l+2) (\[CapitalDelta]-2 J34 \[Epsilon]+l+2) (\[CapitalDelta]+2 J34 \[Epsilon]+l+2) (\[CapitalDelta]+l-2\[Epsilon] JR) (\[CapitalDelta]+2 JR \[Epsilon]-l) (\[CapitalDelta]-l-2\[Epsilon] (JR+1)) (\[CapitalDelta]+l+2\[Epsilon] (JR+1)))/(32 JR (JR+1) (\[CapitalDelta]-\[Epsilon]+1) (\[CapitalDelta]-\[Epsilon]+2) (\[CapitalDelta]+l+1) (\[CapitalDelta]+l+2)^2 (\[CapitalDelta]+l+3) (l+\[Epsilon]) (\[CapitalDelta]-l+2-2 \[Epsilon]) (\[CapitalDelta]-l-2 \[Epsilon]) (\[CapitalDelta]+2 JR \[Epsilon]+l+2) (\[CapitalDelta]-2 (JR \[Epsilon]+\[Epsilon]-1)+l)));

f["L", \[CapitalDelta]+3, l-1, JR+1] = (Am Bm l (\[CapitalDelta]+1) (\[CapitalDelta]+2-2 \[Epsilon]) (\[CapitalDelta]-l+2+2 \[Epsilon]( J12-1)) (\[CapitalDelta]-l+2+2\[Epsilon](J34-1)) (\[CapitalDelta]+l-2\[Epsilon] JR ) (\[CapitalDelta]-l+2\[Epsilon] JR) (\[CapitalDelta]-l-2\[Epsilon] (JR+1)) (\[CapitalDelta]-l+2-2\[Epsilon] (J12+1)) (\[CapitalDelta]-l+2-2\[Epsilon] (J34+1)))/(32 (1+JR) (1+2 JR) (\[CapitalDelta]-l+2-2 \[Epsilon])^2 (\[CapitalDelta]+1-\[Epsilon]) (2+\[CapitalDelta]-\[Epsilon]) (l+\[Epsilon]) (\[CapitalDelta]-l+3-2 \[Epsilon]) (\[CapitalDelta]-l+1-2 \[Epsilon]) (\[CapitalDelta]-l+2+2\[Epsilon](JR-1)) (\[CapitalDelta]-l+2-2\[Epsilon](JR+2)) (\[CapitalDelta]+l+2 -2\[Epsilon](JR+1)));
f["L", \[CapitalDelta]+3, l+1, JR+1]=((1-J12+JR) (1-J34+JR) (\[CapitalDelta]+1) (\[CapitalDelta]+2-2 \[Epsilon]) (l+2 \[Epsilon]) (\[CapitalDelta]+l+2-2\[Epsilon] J12) (\[CapitalDelta]+l+2+2\[Epsilon] J12) (\[CapitalDelta]+l+2-2\[Epsilon] J34) (\[CapitalDelta]+l+2+2\[Epsilon] J34) (\[CapitalDelta]+l-2\[Epsilon] JR) (\[CapitalDelta]-l-2\[Epsilon] (1+JR)) (\[CapitalDelta]+l+2\[Epsilon] (1+JR)))/(32 (1+JR) (1+2 JR) (\[CapitalDelta]+l+1) (\[CapitalDelta]+l+2)^2 (\[CapitalDelta]+l+3) (\[CapitalDelta]+1-\[Epsilon]) (\[CapitalDelta]+2-\[Epsilon]) (l+\[Epsilon]) (\[CapitalDelta]+l+2+2\[Epsilon] JR) (\[CapitalDelta]+l+2-2\[Epsilon] (1+JR)) (\[CapitalDelta]-l+2-2\[Epsilon] (2+JR)));

(* \[CapitalDelta]+4 *)

f["L", \[CapitalDelta]+4, l, JR] = ((1+\[CapitalDelta]) (2+\[CapitalDelta]) (2+\[CapitalDelta]-2 \[Epsilon]) (3+\[CapitalDelta]-2 \[Epsilon]) (2-l+\[CapitalDelta]+2 (-1+J12) \[Epsilon]) (2+l+\[CapitalDelta]-2 J12 \[Epsilon]) (2+l+\[CapitalDelta]+2 J12 \[Epsilon]) (2-l+\[CapitalDelta]-2 (1+J12) \[Epsilon]) (2-l+\[CapitalDelta]+2 (-1+J34) \[Epsilon]) (2+l+\[CapitalDelta]-2 J34 \[Epsilon]) (2+l+\[CapitalDelta]+2 J34 \[Epsilon]) (2-l+\[CapitalDelta]-2 (1+J34) \[Epsilon]) (l+\[CapitalDelta]-2 JR \[Epsilon]) (-l+\[CapitalDelta]+2 JR \[Epsilon]) (-l+\[CapitalDelta]-2 (1+JR) \[Epsilon]) (l+\[CapitalDelta]+2 (1+JR) \[Epsilon]))/(256 (1+l+\[CapitalDelta]) (2+l+\[CapitalDelta])^2 (3+l+\[CapitalDelta]) (1-l+\[CapitalDelta]-2 \[Epsilon]) (2-l+\[CapitalDelta]-2 \[Epsilon])^2 (3-l+\[CapitalDelta]-2 \[Epsilon]) (1+\[CapitalDelta]-\[Epsilon]) (2+\[CapitalDelta]-\[Epsilon])^2 (3+\[CapitalDelta]-\[Epsilon]) (2-l+\[CapitalDelta]+2 (-1+JR) \[Epsilon]) (2+l+\[CapitalDelta]+2 JR \[Epsilon]) (2+l+\[CapitalDelta]-2 (1+JR) \[Epsilon]) (2-l+\[CapitalDelta]-2 (2+JR) \[Epsilon]));


(* ::Subsubsection:: *)
(*Relations Satisfied by the Coefficients of Long Multiplets*)


(* \[CapitalDelta]+1 *)

f["L", \[CapitalDelta]+1, l+1, JR-1]-(f["L", \[CapitalDelta]+1, l-1, JR-1]/.{l-> -(l+2\[Epsilon])})//Simplify
f["L", \[CapitalDelta]+1, l+1, JR] - (f["L", \[CapitalDelta]+1, l-1, JR]/.{l-> -(l+2\[Epsilon])})//Simplify
f["L", \[CapitalDelta]+1, l+1, JR+1]-(f["L", \[CapitalDelta]+1, l-1, JR+1]/.{l-> -(l+2\[Epsilon])})//Simplify
f["L", \[CapitalDelta]+1, l-1, JR-1]-(f["L", \[CapitalDelta]+1, l-1, JR+1]/.JR-> -JR-1)//Simplify
f["L", \[CapitalDelta]+1, l+1, JR-1]-(f["L", \[CapitalDelta]+1, l+1, JR+1]/.JR-> -JR-1)//Simplify

f["L", \[CapitalDelta]+1, l+1, JR-1]-(f["L", \[CapitalDelta]+1, l-1, JR+1]/.{JR-> -JR-1,l-> -l-2\[Epsilon]})//Simplify

(* \[CapitalDelta]+2 *)

f["L", \[CapitalDelta]+2, l+2, JR] - (f["L", \[CapitalDelta]+2, l-2, JR]/.{l-> - l-2\[Epsilon]})//Simplify
f["L", \[CapitalDelta]+2, l, JR-2] - (f["L", \[CapitalDelta]+2, l, JR+2]/.JR-> -JR-1)//Simplify

f["L", \[CapitalDelta]+2, l, JR-1] - (f["L", \[CapitalDelta]+2, l, JR+1]/.{JR-> -1 JR-1,l->-l-2\[Epsilon]})//Simplify

(* \[CapitalDelta]+3 *)

f["L", \[CapitalDelta]+3, l+1, JR+1] -(f["L", \[CapitalDelta]+3, l-1, JR+1]/.{l-> -(l+2\[Epsilon])})//Simplify
f["L", \[CapitalDelta]+3, l+1, JR]  - (f["L", \[CapitalDelta]+3, l-1, JR]/.{l-> -(l+2\[Epsilon])})//Simplify
f["L", \[CapitalDelta]+3, l+1, JR-1]-(f["L", \[CapitalDelta]+3, l-1, JR-1]/.{l->-l-2\[Epsilon]})//Simplify

f["L", \[CapitalDelta]+3, l+1, JR-1] - (f["L", \[CapitalDelta]+3, l+1, JR+1]/.{JR-> -(JR+1)})//Simplify
f["L", \[CapitalDelta]+3, l-1, JR-1] - (f["L", \[CapitalDelta]+3, l-1, JR+1]/.{JR-> -(JR+1)})//Simplify

